How to Extract Energy from Turbulence in Flight by Fast Tracking

We analyze a way to make flight vehicles harvest energy from homogeneous turbulence by fast tracking in the way that falling inertial particles do. Mean airspeed increases relative to flight through quiescent fluid when turbulent eddies sweep particles and vehicles along in a productive way. Once swept, inertia tends to carry a vehicle into tailwinds more often than headwinds. We introduce a forcing that rescales the effective inertia of rotorcraft in computer simulations. Given a certain thrust and effective inertia, we find that flight energy consumption can be calculated from measurements of mean particle settling velocities and acceleration variances alone, without need for other information. In calculations using a turbulence model, we optimize the balance between the work performed to generate the forcing and the advantages induced by fast tracking. The results show net energy reductions of up to about 10% relative to flight through quiescent fluid and mean velocities up to 40% higher. The forcing expands the range of conditions under which fast tracking operates by a factor of about ten. We discuss how the mechanism can operate for any vehicle, how it may be even more effective in real turbulence and for fixed-wing aircraft, and how modifications might yield yet greater performance.

==> Plots3.m <==
%% initial calculations
Gstar=2/3*sqrt(2);
parametric_T=0;%true=1, false=0
[Qout,St0out,MRout,Meq_min,G_min,Mr_min,Meq_t_min,G_t_min,Mr_t_min,T_QF,T_DN,ET_CP,TT_CP,E_QF,E_DN,E_CP]=generalized_energy_minimizerMr4(W,Stm,Mr,filteredtmean,filteredax,filtereday,parametric_T);
alpha=1+9/4*G_min.^2;
alpha_t_min=1+9/4*G_t_min.^2;
sz=size(filteredtmean);

axinterp=exp(interp3(log(Stm),log(W),log(Mr),log(filteredax),log(St0out(:,:,1).*Meq_min),log(Qout(:,:,1).*G_min),log(Mr_min),'spline'));
ayinterp=exp(interp3(log(Stm),log(W),log(Mr),log(filtereday),log(St0out(:,:,1).*Meq_min),log(Qout(:,:,1).*G_min),log(Mr_min),'spline'));

axinterp_t_min=exp(interp3(log(Stm),log(W),log(Mr),log(filteredax),log(St0out(:,:,1).*Meq_t_min),log(Qout(:,:,1).*G_t_min),log(Mr_t_min),'spline'));
ayinterp_t_min=exp(interp3(log(Stm),log(W),log(Mr),log(filtereday),log(St0out(:,:,1).*Meq_t_min),log(Qout(:,:,1).*G_t_min),log(Mr_t_min),'spline'));

%parameter mapping transformation from Q,St to W_DN,St
EG_in_WSt=exp(interp3(log(St0out),log(Qout),log(MRout),log(Qout.*G_min),log(St0out(:,:,1)),log(Qout(:,:,1)/Gstar),zeros(size(Qout(:,:,1))),'spline'))./Qout(:,:,1);
EMeq_in_WSt=exp(interp3(log(St0out),log(Qout),log(MRout),log(St0out.*Meq_min),log(St0out(:,:,1)),log(Qout(:,:,1)/Gstar),zeros(size(Qout(:,:,1))),'spline'))./St0out(:,:,1);
E_CPQF_in_WSt=interp2(log(St0out(:,:,1)),log(Qout(:,:,1)),E_CP./E_QF,log(St0out(:,:,1)),log(Qout(:,:,1)/Gstar),'spline');


TG_in_WSt=exp(interp3(log(St0out),log(Qout),log(MRout),log(Qout.*G_t_min),log(St0out(:,:,1)),log(Qout(:,:,1)/Gstar),zeros(size(Qout(:,:,1))),'spline'))./Qout(:,:,1);
TMeq_in_WSt=exp(interp3(log(St0out),log(Qout),log(MRout),log(St0out.*Meq_t_min),log(St0out(:,:,1)),log(Qout(:,:,1)/Gstar),zeros(size(Qout(:,:,1))),'spline'))./St0out(:,:,1);
TT_CPQF_in_WSt=interp2(log(St0out(:,:,1)),log(Qout(:,:,1)),TT_CP./T_QF,log(St0out(:,:,1)),log(Qout(:,:,1)/Gstar),'spline');

S=eye(4);
S(3,4)=1;
set(0,'defaultAxesFontSize',30)
%% general plots
%time surface plot
T_QF_plot=1./W(:,:,1);

figure(1)
h=gca;
hold on
surf(W(:,:,1),Stm(:,:,1),filteredtmean(:,:,1)./T_QF_plot,'EdgeColor','none','FaceColor','interp')
%surf(Qout(:,:,1),St0out(:,:,1),T_DN./T_QF,'EdgeColor','none','FaceColor','interp')
hold off
xlabel('$W$','interpreter','latex')
ylabel('$MSt$','interpreter','latex')
set(h,'xscale','log','yscale','log')
c=colorbar;
cm=jet(100);
colormap(cm)
caxis([0.6 1])
yh=ylabel(c,'$T_{DN/QF}$','interpreter','latex');
set(yh,'rotation',0,'VerticalAlignment','bottom')
yh.Position(2) = yh.Position(2) -0.26;
yh.Position(1) = yh.Position(1) -2;
axis(10.^[-1 1 -2 1])
saveas(gcf,'T_{DN:QF}.png')

%Good et. al. variables time surface plot
figure(2)
h=gca;
surf(W(:,:,1),Stm(:,:,1),1./filteredtmean(:,:,1)-W(:,:,1),'EdgeColor','none','FaceColor','interp')
xlabel('$W$','interpreter','latex')
ylabel('$MSt$','interpreter','latex')
set(h,'xscale','log','yscale','log')
c=colorbar;
cm=jet(100);
colormap(cm)
caxis([0 .05])
yh=ylabel(c,'$\frac{U_{DN}-U_{QoutF}}{U}$','interpreter','latex');
set(yh,'rotation',0,'VerticalAlignment','bottom')
%yh.Position(2) = yh.Position(2) -0.034;
yh.Position(2) = yh.Position(2) -0.17;
yh.Position(1) = yh.Position(1) -2;
axis(10.^[-1 1 -2 1])
saveas(gcf,'Settling rate enhancement.png')

%square acceleration 1
figure(3)
h=gca;
surf(W(:,:,1),St0(:,:,1),log10(filteredax(:,:,1)),'EdgeColor','none','FaceColor','interp')
xlabel('$W$','interpreter','latex')
ylabel('$MSt$','interpreter','latex')
set(h,'xscale','log','yscale','log')
c=colorbar;
cm=jet(100);
colormap(cm)
caxis([-2.5 2])
yh=ylabel(c,'$\alpha_1$','interpreter','latex');
set(yh,'rotation',0,'VerticalAlignment','bottom')
yh.Position(2) = yh.Position(2) -2.8;
yh.Position(1) = yh.Position(1) -2;
ctick=[-2 0 2];
cticklab = cellstr(num2str(ctick', '10^{%d}'));
set(c,'YTick',ctick,'YTickLabel',cticklab,'TickLabelInterpreter','tex')
axis(10.^[-1 1 -2 1])
saveas(gcf,'acceleration1.png')

%square acceleration 2
figure(4)
h=gca;
surf(W(:,:,1),St0(:,:,1),log10(filtereday(:,:,1)),'EdgeColor','none','FaceColor','interp')
xlabel('$W$','interpreter','latex')
ylabel('$MSt$','interpreter','latex')
set(h,'xscale','log','yscale','log')
c=colorbar;
cm=jet(100);
colormap(cm)
caxis([-2.5 2])
yh=ylabel(c,'$\alpha_2$','interpreter','latex');
set(yh,'rotation',0,'VerticalAlignment','bottom')
yh.Position(2) = yh.Position(2) -2.8;
yh.Position(1) = yh.Position(1) -2;
ctick=[-2 0 2];
cticklab = cellstr(num2str(ctick', '10^{%d}'));
set(c,'YTick',ctick,'YTickLabel',cticklab,'TickLabelInterpreter','tex')
axis(10.^[-1 1 -2 1])
saveas(gcf,'acceleration2.png')

%energy surface E_{CP/DR}
figure(5)
c=sqrt(1/2);
ww=logspace(-1,1,1000);
f=(3./(c^2./ww.^2+(c./ww+sqrt(2)).^2+1)).^(3/4);
semilogx(ww,f,'k','LineWidth',2)
xlabel('$G$','interpreter','latex')
ylabel('$E_{QF/DR}$','interpreter','latex')
saveas(gcf,'E_QF:DR.png')
%% minimum energy

%energy surface E_{CP/DN}
figure(6)
h=gca;
t = hgtransform;
hold on
surf(Qout(:,:,1),St0out(:,:,1),E_CP./E_DN,'EdgeColor','none','FaceColor','interp')
contour(Qout(:,:,1),St0out(:,:,1),E_CP./E_DN,[0.99 0.99],'w','LineWidth',3,'Parent',t);
hold off
set(t,'Matrix',S)

xlabel('$G$','interpreter','latex')
ylabel('$St$','interpreter','latex')
set(h,'xscale','log','yscale','log')
c=colorbar;
cm=jet(100);
colormap(cm)
caxis([0.95 1])
yh=ylabel(c,'$E_{CP/DN}$','interpreter','latex');
set(yh,'rotation',0,'VerticalAlignment','bottom')
yh.Position(2) = yh.Position(2) -0.039;
yh.Position(1) = yh.Position(1) -2.7;
axis(10.^[-1 1 -2 1])
saveas(gcf,'E_{CP:DN}.png')

%T_{CP/QF}
figure(7)
h=gca;
surf(Qout(:,:,1),St0out(:,:,1),ET_CP./T_QF,'EdgeColor','none','FaceColor','interp')
xlabel('$G$','interpreter','latex')
ylabel('$St$','interpreter','latex')
set(h,'xscale','log','yscale','log')
c=colorbar;
cm=jet(100);
colormap(cm)
caxis([0.8 1.1])
yh=ylabel(c,'$T_{CP/QF}$','interpreter','latex');
set(yh,'rotation',0,'VerticalAlignment','bottom')
yh.Position(2) = yh.Position(2) -0.23;
yh.Position(1) = yh.Position(1) -2.5;
axis(10.^[-1 1 -2 1])
saveas(gcf,'ET_{CP:QF}.png')

%Mr surface minimum energy
figure(8)
h=gca;
t = hgtransform;
hold on
surf(Qout(:,:,1),St0out(:,:,1),log10(Meq_min),'EdgeColor','none','FaceColor','interp')
contour(Qout(:,:,1),St0out(:,:,1),log10(Meq_min),[1 1],'w','LineWidth',3,'Parent',t);
hold off
set(t,'Matrix',S)
xlabel('$G$','interpreter','latex')
ylabel('$St$','interpreter','latex')
set(h,'xscale','log','yscale','log')
c=colorbar;
cm=jet(100);
colormap(cm)
caxis([-2 2.5])
yh=ylabel(c,'$M$','interpreter','latex');
set(yh,'rotation',0,'VerticalAlignment','bottom')
yh.Position(2) = yh.Position(2) -3.3;
yh.Position(1) = yh.Position(1) -2;
ctick=[-2 0 2];
cticklab = cellstr(num2str(ctick', '10^{%d}'));
set(c,'YTick',ctick,'YTickLabel',cticklab,'TickLabelInterpreter','tex')
axis(10.^[-1 1 -2 1])
saveas(gcf,'EM.png')

%y inertia
figure(9)
h=gca;
t = hgtransform;
hold on
surf(Qout(:,:,1),St0out(:,:,1),log10(Mr_min.*Meq_min),'EdgeColor','none','FaceColor','interp')
contour(Qout(:,:,1),St0out(:,:,1),log10(Meq_min),[1 1],'w','LineWidth',3,'Parent',t);
hold off
set(t,'Matrix',S)
xlabel('$G$','interpreter','latex')
ylabel('$St$','interpreter','latex')
set(h,'xscale','log','yscale','log')
c=colorbar;
cm=jet(100);
colormap(cm)
yh=ylabel(c,'$MA$','interpreter','latex');
set(yh,'rotation',0,'VerticalAlignment','bottom')
yh.Position(2) = yh.Position(2) -2;
yh.Position(1) = yh.Position(1) -2;
ctick=[0 1 2 3];
cticklab = cellstr(num2str(ctick', '10^{%d}'));
set(c,'YTick',ctick,'YTickLabel',cticklab,'TickLabelInterpreter','tex')
axis(10.^[-1 1 -2 1])
saveas(gcf,'EMA.png')

[a,b]=size(St0out(:,:,1));
%Parameter mapping surface
figure(10)
h=gca;
t = hgtransform;
hold on
quiver3(log10(Qout(:,4:end,1)),log10(St0out(:,4:end,1)),2*ones(a,b-3),log10(EG_in_WSt(:,4:end)),log10(EMeq_in_WSt(:,4:end)),zeros(a,b-3),0,'k')
surf(log10(Qout(:,:,1)),log10(St0out(:,:,1)),E_CPQF_in_WSt,'EdgeColor','none','FaceColor','interp')
contour(log10(Qout(:,:,1)),log10(St0out(:,:,1)),E_CPQF_in_WSt,[0.99 0.99],'w','LineWidth',3,'Parent',t)
hold off
set(t,'Matrix',S)
xlabel('$W_{DN}$ and $W_{CP}$','interpreter','latex')
ylabel('$St$ and $M_{CP}St$','interpreter','latex')
c=colorbar;
cm=jet(100);
colormap(cm)
caxis([0.8 1])
yh=ylabel(c,'$E_{CP/QF}$','interpreter','latex');
set(yh,'rotation',0,'VerticalAlignment','bottom')
xtick=[-1 0 1];
ytick=[-2 -1 0 1];
xticklab = cellstr(num2str(xtick', '10^{%d}'));
yticklab = cellstr(num2str(ytick', '10^{%d}'));
set(gca,'XTick',xtick,'XTickLabel',xticklab,'TickLabelInterpreter','tex')
set(gca,'YTick',ytick,'YTickLabel',yticklab,'TickLabelInterpreter','tex')
yh.Position(2) = yh.Position(2) -.14;
yh.Position(1) = yh.Position(1) -2.5;
axis([-1 1 -2 1])
saveas(gcf,'E_{CP:QF}.png')

%$_G
figure(11)
h=gca;
t = hgtransform;
hold on
surf(Qout(:,:,1),St0out(:,:,1),alpha.^(3/4),'EdgeColor','none','FaceColor','interp')
contour(Qout(:,:,1),St0out(:,:,1),alpha.^(3/4),3^(3/4)*[1 1],'w','LineWidth',3,'Parent',t)
hold off
S(3,4)=3^(3/4)+.1;
set(t,'Matrix',S)
xlabel('$G$','interpreter','latex')
ylabel('$St$','interpreter','latex')
set(h,'xscale','log','yscale','log')
c=colorbar;
cm=jet(100);
colormap(cm)
caxis([2 3])
yh=ylabel(c,'$\$_G$','interpreter','latex');
set(yh,'rotation',0,'VerticalAlignment','bottom')
yh.Position(2) = yh.Position(2) -0.7;
yh.Position(1) = yh.Position(1) -2;
axis(10.^[-1 1 -2 1])
saveas(gcf,'EdollarG.png')

%$_1
figure(12)
h=gca;
surf(Qout(:,:,1),St0out(:,:,1),3/4*alpha.^(-1/4).*(1-Meq_min).^2.*(St0out(:,:,1)./Qout(:,:,1)).^2.*axinterp,'EdgeColor','none','FaceColor','interp')
xlabel('$G$','interpreter','latex')
ylabel('$St$','interpreter','latex')
set(h,'xscale','log','yscale','log')
c=colorbar;
cm=jet(100);
colormap(cm)
caxis([0 0.05])
yh=ylabel(c,'$\$_1$','interpreter','latex');
set(yh,'rotation',0,'VerticalAlignment','bottom')
yh.Position(2) = yh.Position(2) -0.037;
yh.Position(1) = yh.Position(1) -2;
axis(10.^[-1 1 -2 1])
saveas(gcf,'Edollar1.png')

%$_2
figure(13)
h=gca;
surf(Qout(:,:,1),St0out(:,:,1),ayinterp.*3/8.*alpha.^(-1/4).*(1+alpha)./alpha.*(St0out(:,:,1)./Qout(:,:,1).*(1-Meq_min.*Mr_min)).^2,'EdgeColor','none','FaceColor','interp')
xlabel('$G$','interpreter','latex')
ylabel('$St$','interpreter','latex')
set(h,'xscale','log','yscale','log')
c=colorbar;
cm=jet(100);
colormap(cm)
caxis([0 0.05])
yh=ylabel(c,'$\$_2$','interpreter','latex');
set(yh,'rotation',0,'VerticalAlignment','bottom')
yh.Position(2) = yh.Position(2) -0.037;
yh.Position(1) = yh.Position(1) -2;
axis(10.^[-1 1 -2 1])
saveas(gcf,'Edollar2.png')

%% minimum time at constant energy
%Mr surface minimum energy
figure(14)
h=gca;
surf(Qout(:,:,1),St0out(:,:,1),log10(Mr_t_min),'EdgeColor','none','FaceColor','interp')
xlabel('$G$','interpreter','latex')
ylabel('$St$','interpreter','latex')
set(h,'xscale','log','yscale','log')
c=colorbar;
cm=jet(100);
colormap(cm)
caxis([0 2.5])
yh=ylabel(c,'$A$','interpreter','latex');
ctick=[0 1 2];
cticklab = cellstr(num2str(ctick', '10^{%d}'));
set(c,'YTick',ctick,'YTickLabel',cticklab,'TickLabelInterpreter','tex')
set(yh,'rotation',0,'VerticalAlignment','bottom')
yh.Position(2) = yh.Position(2) -1.5;
yh.Position(1) = yh.Position(1) -1.8;
axis(10.^[-1 1 -2 1])
saveas(gcf,'TA.png')

%y inertia
figure(15)
h=gca;
surf(Qout(:,:,1),St0out(:,:,1),log10(Mr_t_min.*Meq_t_min.*St0out(:,:,1)),'EdgeColor','none','FaceColor','interp')
xlabel('$G$','interpreter','latex')
ylabel('$St$','interpreter','latex')
set(h,'xscale','log','yscale','log')
c=colorbar;
cm=jet(100);
colormap(cm)
yh=ylabel(c,'$MASt$','interpreter','latex');
set(yh,'rotation',0,'VerticalAlignment','bottom')
ctick=[-2 -1 0 1];
cticklab = cellstr(num2str(ctick', '10^{%d}'));
set(c,'YTick',ctick,'YTickLabel',cticklab,'TickLabelInterpreter','tex')
yh.Position(2) = yh.Position(2) -1.7;
yh.Position(1) = yh.Position(1) -1.8;
axis(10.^[-1 1 -2 1])
saveas(gcf,'Tyinertia.png')


%Parameter mapping surface
figure(16)
h=gca;
t = hgtransform;
hold on
quiver3(log10(Qout(:,4:end,1)),log10(St0out(:,4:end,1)),2*ones(a,b-3),log10(TG_in_WSt(:,4:end)),log10(TMeq_in_WSt(:,4:end)),zeros(a,b-3),0,'k')
surf(log10(Qout(:,:,1)),log10(St0out(:,:,1)),TT_CPQF_in_WSt,'EdgeColor','none','FaceColor','interp')
contour(log10(Qout(:,:,1)),log10(St0out(:,:,1)),TT_CPQF_in_WSt,0.95*[1 1],'w','LineWidth',3,'Parent',t)
hold off
S(3,4)=1;
set(t,'Matrix',S)
xlabel('$W_{DN}$ and $W_{CP}$','interpreter','latex')
ylabel('$St$ and $M_{CP}St$','interpreter','latex')
c=colorbar;
cm=jet(100);
colormap(cm)
caxis([0.6 1])
yh=ylabel(c,'$T_{CP/QF}$','interpreter','latex');
set(yh,'rotation',0,'VerticalAlignment','bottom')
xtick=[-1 0 1];
ytick=[-2 -1 0 1];
xticklab = cellstr(num2str(xtick', '10^{%d}'));
yticklab = cellstr(num2str(ytick', '10^{%d}'));
set(gca,'XTick',xtick,'XTickLabel',xticklab,'TickLabelInterpreter','tex')
set(gca,'YTick',ytick,'YTickLabel',yticklab,'TickLabelInterpreter','tex')
yh.Position(2) = yh.Position(2) -0.28;
yh.Position(1) = yh.Position(1) -1.5;
axis([-1 1 -2 1])
saveas(gcf,'T_{CP:QF}.png')

%$_G
figure(17)
h=gca;
t = hgtransform;
hold on
surf(Qout(:,:,1),St0out(:,:,1),alpha_t_min.^(3/4),'EdgeColor','none','FaceColor','interp')
contour(Qout(:,:,1),St0out(:,:,1),alpha_t_min.^(3/4),3^(3/4)*[1 1],'w','LineWidth',3,'Parent',t)
hold off
S(3,4)=3;
set(t,'Matrix',S)
xlabel('$G$','interpreter','latex')
ylabel('$St$','interpreter','latex')
set(h,'xscale','log','yscale','log')
c=colorbar;
cm=jet(100);
colormap(cm)
caxis([3^(3/4) 3.5])
yh=ylabel(c,'$\$_G$','interpreter','latex');
set(yh,'rotation',0,'VerticalAlignment','bottom')
yh.Position(2) = yh.Position(2) -0.8;
yh.Position(1) = yh.Position(1) -1.5;
axis(10.^[-1 1 -2 1])
saveas(gcf,'TdollarG.png')

%$_1
figure(18)
h=gca;
surf(Qout(:,:,1),St0out(:,:,1),3/4*alpha_t_min.^(-1/4).*(1-Meq_t_min).^2.*(St0out(:,:,1)./Qout(:,:,1)).^2.*axinterp_t_min,'EdgeColor','none','FaceColor','interp')
xlabel('$G$','interpreter','latex')
ylabel('$St$','interpreter','latex')
set(h,'xscale','log','yscale','log')
c=colorbar;
cm=jet(100);
colormap(cm)
caxis([0 0.05])
yh=ylabel(c,'$\$_1$','interpreter','latex');
set(yh,'rotation',0,'VerticalAlignment','bottom')
yh.Position(2) = yh.Position(2) -0.037;
yh.Position(1) = yh.Position(1) -2;
axis(10.^[-1 1 -2 1])
saveas(gcf,'Tdollar1.png')

%$_2
figure(19)
h=gca;
surf(Qout(:,:,1),St0out(:,:,1),ayinterp_t_min.*3/8.*alpha_t_min.^(-1/4).*(1+alpha_t_min)./alpha_t_min.*(St0out(:,:,1)./Qout(:,:,1).*(1-Meq_t_min.*Mr_t_min)).^2,'EdgeColor','none','FaceColor','interp')
xlabel('$G$','interpreter','latex')
ylabel('$St$','interpreter','latex')
set(h,'xscale','log','yscale','log')
c=colorbar;
cm=jet(100);
colormap(cm)
caxis([0 0.05])
yh=ylabel(c,'$\$_2$','interpreter','latex');
set(yh,'rotation',0,'VerticalAlignment','bottom')
yh.Position(2) = yh.Position(2) -0.037;
yh.Position(1) = yh.Position(1) -2;
axis(10.^[-1 1 -2 1])
saveas(gcf,'Tdollar2.png')
